On backpropagating Hessians through ODEs

We discuss the problem of numerically backpropagating Hessians through ordinary differential equations (ODEs) in various contexts and elucidate how different approaches may be favourable in specific situations. We discuss both theoretical and pragmatic aspects such as, respectively, bounds on computational effort and typical impact of framework overhead. Focusing on the approach of hand-implemented ODE-backpropagation, we develop the computation for the Hessian of orbit-nonclosure for a mechanical system. We also clarify the mathematical framework for extending the backward-ODE-evolution of the costate-equation to Hessians, in its most generic form. Some calculations, such as that of the Hessian for orbit non-closure, are performed in a language, defined in terms of a formal grammar, that we introduce to facilitate the tracking of intermediate quantities. As pedagogical examples, we discuss the Hessian of orbit-nonclosure for the higher dimensional harmonic oscillator and conceptually related problems in Newtonian gravitational theory. In particular, applying our approach to the figure-8 three-body orbit, we readily rediscover a distorted-figure-8 solution originally described by Sim\'o. Possible applications may include: improvements to training of `neural ODE'- type deep learning with second-order methods, numerical analysis of quantum corrections around classical paths, and, more broadly, studying options for adjusting an ODE's initial configuration such that the impact on some given objective function is small.

==> anc/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/ode/__init__.py <==



==> anc/ode/closed_orbit.py <==
"""Example application: Finding closed orbits."""

import dataclasses
from typing import Callable, Optional

import numpy.typing
import ode_hessian
import scipy.optimize
import tensorflow as tf


_DEFAULT_USE_TF_FUNCTION = True


maybe_tf_function = ode_hessian.maybe_tf_function


@dataclasses.dataclass
class ClosedOrbitSpec:
  """Closed Orbit Specification."""
  ode_bp: ode_hessian.ODEBackpropProblem
  y0: numpy.ndarray
  y1: numpy.ndarray
  loss: float
  d_loss_d_y0: numpy.ndarray
  hessian: numpy.ndarray


def find_closed_orbit(
    *,
    tf_dy_dt: Callable[[tf.Tensor], tf.Tensor],
    y0: numpy.typing.ArrayLike,
    tf_loss: Optional[Callable[[tf.Tensor,
                                tf.Tensor], tf.Tensor]] = None,
    t0_to_t1: numpy.typing.ArrayLike = (0.0, 1.0),
    report: Optional[Callable[[str], None]] = None,
    gtol=1e-8,
    use_tf_function=_DEFAULT_USE_TF_FUNCTION):
  """Finds a closed orbit."""
  y0 = numpy.asarray(y0)
  odeint_kwargs = dict(method='DOP853', rtol=1e-10, atol=1e-10)
  #
  if tf_loss is None:
    @maybe_tf_function(use_tf_function)
    def tf_loss(t_y0, t_y1):
      return tf.math.reduce_sum(tf.math.square(t_y1 - t_y0))
  ode_bp = ode_hessian.ODEBackpropProblem(
      dim_y=y0.size,
      tf_dy_dt=tf_dy_dt,
      tf_L_y0y1=tf_loss)
  #
  def f(ys):
    y1, loss_at_t1, d_loss_d_y0, hessian = ode_bp.backprop(
        ys, t0_to_t1, want_order=0, odeint_kwargs=odeint_kwargs)
    del y1, d_loss_d_y0, hessian  # Unused.
    if report is not None:
      report(f'L: {loss_at_t1:18.12g}')
    return loss_at_t1
  def fprime(ys):
    y1, loss_at_t1, d_loss_d_y0, hessian = ode_bp.backprop(
        ys, t0_to_t1, want_order=1, odeint_kwargs=odeint_kwargs)
    del y1, loss_at_t1, hessian  # Unused.
    return d_loss_d_y0
  y0_opt = scipy.optimize.fmin_bfgs(f, y0,
                                    fprime=fprime,
                                    gtol=gtol)
  y1, loss, d_loss_d_y0, hessian = ode_bp.backprop(
      y0_opt, t0_to_t1, want_order=2, odeint_kwargs=odeint_kwargs)
  return ClosedOrbitSpec(ode_bp=ode_bp, y0=y0_opt,
                         y1=y1, loss=loss, d_loss_d_y0=d_loss_d_y0,
                         hessian=hessian)


==> anc/ode/grammar_checker.py <==
"""Well-formed-ness grammar checker for TCD-DSL.

Parses text according to the grammar rules for the
"tensor calculus dependencies domain specific language" TCD-DSL.
"""

import bisect
import glob
import re

import lark


_DEFAULT_GRAMMAR = 'tcd_dsl_grammar.lark'


def get_parser(grammar_filename=_DEFAULT_GRAMMAR):
  """Returns a parser."""
  with open(grammar_filename, 'rt') as h_grammar:
    grammar_text = h_grammar.read()
  return lark.Lark(grammar_text)


def check_file(filename, show=True, parser=None):
  """Tries to parse a file's contents according to TCD-DSL."""
  with open(filename, 'rt') as h:
    tcd = h.read()
  # By default, we create a new parser at every call, to allow iterating fast
  # on grammar tweaks.
  if parser is None:
    parser = get_parser()
  parsed = parser.parse(tcd)
  if show:
    print(parser.parse(tcd).pretty())
  return parsed


def check_files(fileglob, parser=None, detail=1):
  """Checks if all files matching the glob parse, returning failures."""
  if parser is None:
    parser = get_parser()
  failed = []
  for tcd_file in sorted(glob.glob(fileglob)):
    print(f'### {tcd_file}', end='')
    try:
      parsed = check_file(tcd_file, show=False, parser=None)
      if detail >= 1:
        print(': OK')
      if detail >= 2:
        print(parsed.pretty())
    # Here, we indeed do want to surface any exception whatsoever.
    except Exception as exn:  # pylint:disable=broad-except
      if detail >= 1:
        print(f': FAILED {exn!r}')
      failed.append(tcd_file)
  return failed


def check_latex(
    tex_filepath,
    parser=None,
    detail=3,
    marker_re='%%%% TCD-DSL-EQUATION(?P<unchecked>:unchecked)?',
    report=print):
  """Checks a LaTeX file.

  Args:
    tex_filepath: path to the .tex file to be checked.
    parser: Optional parser object to use for grammar-checking.
      If `None`, then `get_parser()` will be used to create a parser.
    detail: detail level for the report, 1-3.
    marker_re: Regular expression for recognizing the formula-to-be-checked
      marker. Must have a named group `unchecked` for identifying
      recognize-but-do-not-check formulas.
    report: Callable to process to-be-reported message strings.
      Defaults to `print`.

  Returns:
    Sequence of parse-errors, each being a tuple
    `(line_number, code, parser_exception)`.
  """
  if parser is None:
    parser = get_parser()
  parse_errors = []
  re_marker = re.compile(
      r'(?ms)^%s\s*\\begin\{verbatim\}(?P<body>.*?)\\end\{verbatim\}' % (
          marker_re,))
  with open(tex_filepath, 'rt') as h_in:
    tex_text = h_in.read()
  tex_lines = tex_text.split('\n')
  line_char_offsets = [0]
  for line in tex_lines:
    line_char_offsets.append(line_char_offsets[-1] + len(line) + 1)
  for the_match in re_marker.finditer(tex_text):
    start_pos, end_pos = the_match.span()
    del end_pos  # Unused.
    tcd = the_match['body']
    lineno = 1 + bisect.bisect_left(line_char_offsets, start_pos)
    parse_error = None
    parse_message = 'OK'
    try:
      if the_match['unchecked']:
        parse_message = 'UNCHECKED'
      else:
        _ = parser.parse(tcd)
    except lark.LarkError as exn:
      parse_error = exn
      parse_errors.append((lineno, tcd, exn))
      parse_message = f'ERROR: {parse_error!r}'
    report(f'### Line {lineno:5d}  {parse_message}')
    if detail >= 2:
      report('\n' + the_match['body'])
    if parse_error and detail >= 3:
      print(str(parse_error))
      print('###\n')
  return parse_errors


if __name__ == '__main__':
  check_files('*.tcd')


==> anc/ode/numpy_tf_basic_timings.py <==
"""Framework overhead timing measurements.

!!! This is not a software component to be used in larger engineering designs,
    but merely a script to validate some claims in the main article !!!
"""


import pickle
import pprint
import time

import matplotlib
from matplotlib import pyplot
import numpy
import tensorflow as tf


matplotlib.rc('font', family='normal', weight='bold', size=22)


# Helpers for stashing potentially-expensive results.
# Security concerns related to `pickle` are irrelevant here,
# since we have full control over the input in this use case.
def pkwrite(*, f, obj):
  with open(f, 'wb') as h:
    pickle.dump(obj, h)


def pkread(f):
  with open(f, 'rb') as h:
    return pickle.load(h)


def get_tf_call_overhead_timings(size_n=50,
                                 num_iter=200):
  """Measures call-overhead timings."""
  rng = numpy.random.RandomState(seed=0)
  measured = dict(size_n=size_n, num_iter=num_iter)
  # Note: there is a side effect in the list comprehension.
  # This is somewhat fishy.
  coeffs = rng.normal(size=(size_n, size_n, size_n))
  tc_coeffs = tf.constant(coeffs, dtype=tf.float64)
  y0 = rng.normal(size=size_n)
  tc_y0 = tf.constant(y0, dtype=tf.float64)
  @tf.function
  def tf_ydot(ys):
    return tf.einsum('abc,b,c->a', tc_coeffs, ys, ys)
  def np_ydot(ys):
    return numpy.einsum('abc,b,c->a', coeffs, ys, ys)
  def np_ydot_with_tf_wrapping(ys):
    # Adding the overhead to wrap and unwrap the data into a tf.Tensor.
    ys1 = tf.constant(ys, dtype=tf.float64).numpy()
    return numpy.einsum('abc,b,c->a', coeffs, ys1, ys1)
  def np_ydot_calling_tf(ys):
    return tf_ydot(tf.constant(ys, dtype=tf.float64)).numpy()
  tf_ydot_concrete = tf_ydot.get_concrete_function(tc_y0)
  def np_ydot_calling_concrete_tf(ys):
    return tf_ydot_concrete(tf.constant(ys, dtype=tf.float64)).numpy()
  #
  for _ in range(10):  # burn-in: trigger JIT compilation and fill caches.
    _ = tf_ydot(tc_y0)
  def add_measurement(tag, func, func_arg, ref):
    t_start = time.monotonic()
    for _ in range(num_iter):
      _ = func(func_arg)
    t_finish = time.monotonic()
    measured[tag] = (t_finish - t_start) / num_iter
    # Add relative-to-reference factor
    measured['rel_' + tag] = measured[tag] / measured[ref]
  #
  add_measurement('np_ydot', np_ydot, y0, ref='np_ydot')
  add_measurement('tf_ydot', tf_ydot, tc_y0, ref='np_ydot')
  add_measurement('np_ydot_with_tf_wrapping', np_ydot_with_tf_wrapping,
                  y0, ref='np_ydot')
  add_measurement('np_ydot_calling_tf', np_ydot_calling_tf, y0, ref='np_ydot')
  add_measurement('np_ydot_calling_concrete_tf', np_ydot_calling_concrete_tf,
                  y0, ref='np_ydot')
  return measured


all_measurements = []
for dim in range(10, 160, 10):
  measured_n = get_tf_call_overhead_timings(size_n=dim)
  all_measurements.append(measured_n)
  print('######')
  pprint.pprint(measured_n)
pkwrite(f='numpy_tf_basic_timings.pickle', obj=all_measurements)

fig = pyplot.figure(figsize=(16, 12))
ax = fig.gca()
for label, style in (('rel_np_ydot', '-k'),
                     ('rel_np_ydot_with_tf_wrapping', '-b'),
                     ('rel_np_ydot_calling_concrete_tf', '-c'),
                     ('rel_tf_ydot', '-g'),
                     ('rel_np_ydot_calling_tf', '-m')):
  ax.plot([m['size_n'] for m in all_measurements],
          [m[label] for m in all_measurements],
          style,
          label=label)

ax.set_xlabel('dim(y)')
ax.set_ylabel('Relative Effort')
ax.set_title('NumPy-TensorFlow call performance overhead')
ax.grid()
ax.legend()
fig.savefig('numpy_tf_basic_timings.pdf')
fig.show()


==> anc/ode/ode_bp_basic_timings.py <==
"""Hessian-backpropagation timing measurements.

!!! This is not a software component to be used in larger engineering designs,
    but merely a script to validate some claims in the main article !!!
"""

import pickle
import pprint
import sys
import time

import matplotlib
from matplotlib import pyplot
import numpy
import ode_hessian
import tensorflow as tf


matplotlib.rc('font', family='normal', weight='bold', size=22)


# Helpers for stashing potentially-expensive results.
# Security concerns related to `pickle` are irrelevant here,
# since we have full control over the input in this use case.
def pkwrite(*, f, obj):
  with open(f, 'wb') as h:
    pickle.dump(obj, h)


def pkread(f):
  with open(f, 'rb') as h:
    return pickle.load(h)


def gen_coeffs(rng, dim):
  return [rng.normal(size=[dim] * (order+1),
                     scale=dim**(-order / 2))
          for order in (1, 2)]


def get_ode_timings(dim=50,
                    seed=0,
                    t_max=0.2,
                    num_iter=10,
                    use_reconstructed_y0=False,
                    include_hessian_d2ydot_dy2_term=True,
                    odeint_args=(),
                    odeint_kwargs=(),
                    ):
  """Performs timing measurement."""
  rng = numpy.random.RandomState(seed=seed)
  # Note: there is a side effect in the list comprehension.
  # This is somewhat fishy.
  coeffs2, coeffs3 = gen_coeffs(rng, dim)
  tc_coeffs2 = tf.constant(coeffs2, dtype=tf.float64)
  tc_coeffs3 = tf.constant(coeffs3, dtype=tf.float64)
  y0 = rng.normal(size=dim)
  @tf.function
  def tf_ydot(y0):
    return (tf.einsum('ab,b->a', tc_coeffs2, y0) +
            tf.einsum('abc,b,c->a', tc_coeffs3, y0, y0))
  @tf.function
  def tf_loss(y0, y1):
    del y0  # Unused.
    return tf.math.reduce_sum(tf.math.square(y1))
  #
  bpp = ode_hessian.ODEBackpropProblem(
      dim_y=dim,
      with_timings=False,
      tf_dy_dt=tf_ydot,
      tf_L_y0y1=tf_loss)
  #
  timings_bp2 = []
  for n in range(num_iter):
    print(f'BP2 Iteration {n:3d}...')
    t0 = time.monotonic()
    result_bp2 = (
        bpp.backprop(y0=y0,
                     t0_to_t1=(0, t_max),
                     odeint_args=odeint_args,
                     odeint_kwargs=odeint_kwargs,
                     use_reconstructed_y0=use_reconstructed_y0))
    timings_bp2.append(time.monotonic() - t0)
  #
  timings_dp = []
  for n in range(num_iter):
    print(f'DP Iteration {n:3d}...')
    t0 = time.monotonic()
    result_dp = (
        bpp.dp_backprop(
            y0=y0,
            t0_to_t1=(0, t_max),
            odeint_args=odeint_args,
            odeint_kwargs=odeint_kwargs,
            include_hessian_d2ydot_dy2_term=include_hessian_d2ydot_dy2_term))
    timings_dp.append(time.monotonic() - t0)
  #
  t_bp2 = min(timings_bp2)
  t_dp = min(timings_dp)
  return dict(t_bp2=t_bp2,
              t_dp=t_dp,
              t_ratio_bp2_dp=t_bp2/t_dp,
              t_ratio_bp2_n_dp=t_bp2/(dim * t_dp),
              result_bp2=result_bp2,
              result_dp=result_dp)


if '--step1' in sys.argv:
  all_measurements = []
  for dim_y in range(10, 160, 10):
    print(f'### {dim_y=}')
    measured_n = get_ode_timings(
        dim=dim_y,
        num_iter=20,
        odeint_kwargs=(('method', 'RK45'), ('rtol', 1e-5), ('atol', 1e-5)))
    all_measurements.append(measured_n)
    print('######')
    pprint.pprint({k: v for k, v in measured_n.items() if k.startswith('t_')})
  pkwrite(f='bp_basic_timings.pickle', obj=all_measurements)
else:
  all_measurements = pkread('bp_basic_timings.pickle')


if '--step2' in sys.argv:
  ref_timing = next(m['t_dp']
                    for m in all_measurements
                    if m['result_dp'][0].size == 100)
  m_sizes = numpy.array([m['result_dp'][0].size for m in all_measurements],
                        dtype=numpy.float64)
  m_dp_timings = numpy.array([m['t_dp'] for m in all_measurements])
  m_bp2_timings = numpy.array([m['t_bp2'] for m in all_measurements])
  fig = pyplot.figure(figsize=(16, 12))
  ax = fig.gca()
  ax.plot(numpy.log10(m_sizes),
          numpy.log10(m_dp_timings / ref_timing),
          '-k', label=r'$\log10(T_{DP}/T_0)$')
  ax.plot(numpy.log10(m_sizes),
          numpy.log10(m_bp2_timings / ref_timing),
          '-b', label=r'$\log_{10}(T_{BP2}/T_0)$')
  ax.plot(numpy.log10(m_sizes),
          numpy.log10(m_bp2_timings / m_dp_timings),
          '-c', label=r'$\log_{10}(T_{BP2}/T_{DB})$')
  ax.plot(numpy.log10(m_sizes),
          numpy.log10(m_bp2_timings / m_dp_timings / m_sizes),
          '-m', label=r'$\log_{10}(T_{BP2}/(N \cdot T_{DB}))$')
  ax.set_xlabel(r'$\log_{10} N$')
  ax.grid()
  ax.legend()
  fig.savefig('ode_bp_basic_timings.pdf')
  fig.show()


==> anc/ode/ode_hessian.py <==
"""Backpropagating Hessians through ODEs."""

import functools
import numbers
import time
from typing import Callable, Optional

import numpy
import numpy.typing
import scipy.integrate
import scipy.optimize
import tensorflow as tf


# Internal variable names need to use terse abbreviations that
# closely follow the (somewhat involved) mathematics.
# pylint:disable=invalid-name

# Pylint is wrong when complaining about 'this is of type type'
# annotations where we precisely mean that. The type `type`
# is not a generic in such situations!
# pylint:disable=g-bare-generic

# Module-private switch to turn off autograph for debugging.
# This then simplifies inspecting tensors, as we can call
# .numpy() on intermediate quantities while in eager mode.
_DEFAULT_USE_TF_FUNCTION = True


def maybe_tf_function(use_tf_function):
  """Returns tf.function if use_tf_function is true, identity otherwise."""
  return tf.function if use_tf_function else lambda f: f


def fd_grad(f, x0, *, eps=1e-7):
  """Computes a gradient via finite-differencing.

  Args:
    f: The ArrayLike -> ArrayLike function to take the gradient of.
    x0: The position at which to take the gradient.
    eps: step size for symmetric differencing.

  Returns:
    The gradient of `f` at `x0`, computed by taking central differences.
    If `f` returns an array-like which as an ndarray would have shape `s`,
    then the shape of this gradient is `s + (len(x0),)`, with the final
    index indicating the coordinate `i` with respect to which the partial
    derivative was computed effectively as:
    `(f(x0 + delta_i]) - f(x0 - delta_i)) / (2 * eps)`, where `delta_i` is
    `numpy.array([eps if k == i else 0] for i in range(len(x0))]`.
  """
  x0 = numpy.asarray(x0)
  if x0.ndim != 1:
    raise ValueError(f'Need 1-index position-vector x0, got shape: {x0.shape}')
  x0_eps_type = type(x0[0] + eps)
  if not isinstance(x0[0], x0_eps_type):
    # If `eps` changes cannot be represented alongside x0-coordinates,
    # adjust the array to have suitable element-type.
    x0 = x0.astype(x0_eps_type)
  dim = x0.size
  f0 = numpy.asarray(f(x0))
  result = numpy.zeros(f0.shape + (dim,), dtype=f0.dtype)
  denominator = 2 * eps
  xpos = numpy.array(x0)
  for num_coord in range(dim):
    xpos[num_coord] = x0[num_coord] + eps
    f_plus = numpy.asarray(f(xpos))
    xpos[num_coord] = x0[num_coord] - eps
    f_minus = numpy.asarray(f(xpos))
    result[..., num_coord] = (f_plus - f_minus) / denominator
    xpos[num_coord] = x0[num_coord]
  return result


def fd_hessian(f, x0, *, eps=1e-5):
  """Computes a hessian via iterated-finite-differencing."""
  grad_f = lambda x: fd_grad(f, x, eps=eps)
  return fd_grad(grad_f, x0, eps=eps)


def tf_jacobian(t_vec_func: Callable[[tf.Tensor], tf.Tensor],
                use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> (
                    Callable[[tf.Tensor], tf.Tensor]):
  """Maps a TF vector-valued function to its TF Jacobian-function."""
  # This is here only used to work out the hessian w.r.t. ODE initial-state
  # and final-state coordinates. Computing the costate-equation jacobian
  # with this would be wasteful.
  @maybe_tf_function(use_tf_function)
  def tf_j(t_xs):
    tape = tf.GradientTape()
    with tape:
      tape.watch(t_xs)
      v = t_vec_func(t_xs)
    ret = tape.jacobian(v, t_xs,
                        unconnected_gradients=tf.UnconnectedGradients.ZERO)
    return ret
  return tf_j


def tf_jac_vec(
    t_vec_func: Callable[[tf.Tensor], tf.Tensor],
    use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> (
        Callable[[tf.Tensor, tf.Tensor], tf.Tensor]):
  """Maps a TF vector-function F to a "(x, sx) -> sx_j Fj,k(x)" function."""
  @maybe_tf_function(use_tf_function)
  def tf_j(t_xs, t_s_xs):
    tape = tf.GradientTape()
    with tape:
      tape.watch(t_xs)
      t_v = t_vec_func(t_xs)
    return tape.gradient(t_v, t_xs,
                         output_gradients=[t_s_xs],
                         unconnected_gradients=tf.UnconnectedGradients.ZERO)
  return tf_j


def tf_jac_vec_v1(
    t_vec_func: Callable[[tf.Tensor], tf.Tensor],
    use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> (
        Callable[[tf.Tensor, tf.Tensor], tf.Tensor]):
  """Maps a TF vector-function F to a "(x, sx) -> sx_j Fj,k(x)" function."""
  # See discussion in the accompanying article.
  @maybe_tf_function(use_tf_function)
  def tf_j(t_xs, t_s_xs):
    tape = tf.GradientTape()
    with tape:
      tape.watch(t_xs)
      t_v = tf.tensordot(t_s_xs, t_vec_func(t_xs), axes=1)
    return tape.gradient(t_v, t_xs,
                         unconnected_gradients=tf.UnconnectedGradients.ZERO)
  return tf_j


def tf_grad(tf_f: Callable[[tf.Tensor], tf.Tensor],
            use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> (
                Callable[[tf.Tensor], tf.Tensor]):
  """Maps a TF scalar-function to its TF gradient-function."""
  @maybe_tf_function(use_tf_function)
  def tf_grad_f(t_ys):
    tape = tf.GradientTape()
    with tape:
      tape.watch(t_ys)
      t_loss = tf_f(t_ys)
    return tape.gradient(t_loss, t_ys,
                         unconnected_gradients=tf.UnconnectedGradients.ZERO)
  return tf_grad_f


def tf_grad_hessian(tf_f: Callable[[tf.Tensor], tf.Tensor],
                    want_hessian=True,
                    use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> tuple[
                        Callable[[tf.Tensor], tf.Tensor],
                        Optional[Callable[[tf.Tensor], tf.Tensor]]]:
  """Maps a TF scalar-function to its `gradient` and `hessian` functions."""
  tf_fprime = tf_grad(tf_f, use_tf_function=use_tf_function)
  return tf_fprime, (tf_jacobian(tf_fprime, use_tf_function=use_tf_function)
                     if want_hessian else None)


def tf_backprop_ode(tf_dy_dt: Callable[[tf.Tensor], tf.Tensor],
                    use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> Callable[
                        [tf.Tensor], tf.Tensor]:
  """Maps a (y -> dy/dt) ODE to the 'doubled sensitivity-backprop' ODE."""
  tf_jv = tf_jac_vec(tf_dy_dt, use_tf_function=use_tf_function)
  @maybe_tf_function(use_tf_function)
  def tf_back_dyext_dt(yext: tf.Tensor) -> tf.Tensor:
    ys, s_ys = tf.unstack(tf.reshape(yext, (2, -1)))
    return tf.concat([tf_dy_dt(ys), -tf_jv(ys, s_ys)], axis=0)
  return tf_back_dyext_dt


def tf_dp_backprop_ode(tf_dy_dt: Callable[[tf.Tensor], tf.Tensor],
                       dim_y: int,
                       use_tf_function=_DEFAULT_USE_TF_FUNCTION) -> Callable[
                           [bool, tf.Tensor], tf.Tensor]:
  """Maps a (y -> dy/dt) ODE to the 'differential programming backprop' ODE.

  The returned callable cannot be used directly as a dy/dt for ODE-integration,
  but needs to be wrapped into a closure that sets the first bool argument
  to `True` if the sigma_i F_i,jk term is to be included, or `False` if not.
  The latter makes sense for backpropagating the hessian at a minimum.

  Args:
    tf_dy_dt: tf.Tensor -> tf.Tensor function that maps a state-space position
      to a velocity.
    dim_y: Dimension of state-space.
    use_tf_function: Whether to @tf.function wrap the result.

  Returns:
    A (bool, tf.Tensor) -> tf.Tensor function which, depending on whether the
    first argument is `True`, includes the sigma_i F_i,jk term in the
    computation of the rate-of-change of the extended state-space vector.
    This extended vector (always, irrespective of how the boolean is set)
    has structure tf.concat([ys, s_ys, tf.reshape(s2_ys, -1)], axis=0),
    where s_ys are the components of the gradient, and s2_ys are the
    components of the hessian.
  """
  tf_jv = tf_jac_vec(tf_dy_dt, use_tf_function=use_tf_function)
  # Jacobian of h_ij F_j, i.e. J_ik := h_ij F_j,k.
  @maybe_tf_function(use_tf_function)
  def tf_hF(t_h_ij, t_ys):
    tape = tf.GradientTape()
    with tape:
      tape.watch(t_ys)
      t_v = tf.linalg.matvec(t_h_ij, tf_dy_dt(t_ys))
    return tape.jacobian(t_v, t_ys,
                         unconnected_gradients=tf.UnconnectedGradients.ZERO)
  # sigma_i F_i,kl:
  @maybe_tf_function(use_tf_function)
  def tf_sF2(t_xs, t_s_xs):
    tape0 = tf.GradientTape()
    with tape0:
      tape0.watch(t_xs)
      tape1 = tf.GradientTape()
      with tape1:
        tape1.watch(t_xs)
        t_sF = tf.tensordot(t_s_xs, tf_dy_dt(t_xs), axes=1)
      t_grad_sF = tape1.gradient(
          t_sF, t_xs,
          unconnected_gradients=tf.UnconnectedGradients.ZERO)
    return tape0.jacobian(
        t_grad_sF, t_xs,
        unconnected_gradients=tf.UnconnectedGradients.ZERO)
  #
  @maybe_tf_function(use_tf_function)
  def tf_back_dyext_dt(include_d2f, yext):
    ys = yext[:dim_y]
    s_ys = yext[dim_y: 2 * dim_y]
    s2_ys = tf.reshape(yext[2 * dim_y:], (dim_y, dim_y))
    ddt_ys = tf_dy_dt(ys)
    ddt_s_ys = tf_jv(ys, s_ys)
    hF = tf_hF(s2_ys, ys)
    ddt_s2_ys_linear = hF + tf.transpose(hF)
    if include_d2f:
      ddt_s2_ys = ddt_s2_ys_linear + tf_sF2(ys, s_ys)
    else:
      ddt_s2_ys = ddt_s2_ys_linear
    return tf.concat([ddt_ys,
                      -ddt_s_ys,
                      -tf.reshape(ddt_s2_ys, (-1,))], axis=0)
  return tf_back_dyext_dt


def scipy_odeint(f_dy_dt: Callable[[numpy.typing.ArrayLike], numpy.ndarray],
                 t0_t1: tuple[numbers.Real, numbers.Real],
                 y0: numpy.typing.ArrayLike,
                 *args,
                 method: Optional[str] = None,
                 **kwargs) -> numpy.ndarray:
  """Wraps scipy's `odeint` to use a (y -> dy/dt) ODE-function.

  Args:
    f_dy_dt: Function mapping a state-vector numpy.ndarray y to its
      "velocity" dy/dt.
    t0_t1: Pair of `(starting_time, final_time)`.
    y0: State-vector at `starting_time`.
    *args: Further arguments, forwarded to the scipy ode-integrator.
    method: If `None`, this function internally uses `scipy.integrate.odeint()`
     for ODE-integration. Otherwise, it uses `scipy.integrate.solve_ivp()`,
     forwarding the `method`-parameter.
    **kwargs: Further keyword arguments, forwarded to the scipy ode-integrator.

  Returns:
    numpy.ndarray, state-vector at `final_time`.
  """
  def f_wrapped(t, y):
    del t  # Unused.
    return f_dy_dt(y)
  if method is None:  # Use .odeint()
    kwargs['tfirst'] = True
    kwargs['full_output'] = False
    ret = scipy.integrate.odeint(f_wrapped, y0, t0_t1, *args, **kwargs)
    return ret[1, :]
  else:  # Use .solve_ivp()
    ret = scipy.integrate.solve_ivp(f_wrapped, t0_t1, y0, method=method,
                                    *args, **kwargs)
    return ret.y[:, -1]


def _check_and_symmetrize(m, opt_rtol_atol):
  """Optionally symmetrizes `m`, with tolerance thresholds."""
  if opt_rtol_atol is None:
    return m
  rtol, atol = opt_rtol_atol
  if not numpy.allclose(m, m.T, rtol=rtol, atol=atol):
    return None
  return 0.5 * (m + m.T)


class ODEBackpropProblem:
  """An ODE problem on which we want to do back-propagation.

  Attributes:
    numpy_dy_dt: The {state} -> {rate of change} numpy-array-valued
      function describing the dynamics. Must not be modified.

  """
  # The deeper reason for this to be a class (rather than having just
  # some functions with interfaces similar to
  # scipy.integrate.odeint()) is that we want to use some intermediate
  # quantities, such as TensorFlow-functions that have been wrapped up
  # to hand them to an ODE-solver, across multiple calls. While such
  # quantities are not dynamical state (which is what class instances
  # are typically used for), they are cached optionally-computed
  # properties (generated when needed first), and since they are
  # needed/used across multiple calls, having a class instance to own
  # them and manage lazy creation simplifies the logic. Given that the
  # general structure of this code is rather functional (since we
  # naturally pass around functions describing various aspects of an
  # ODE problem), this is an example for object-oriented and
  # functional design properly complementing one another.

  def __init__(self,
               *,
               dim_y,
               with_timings=False,
               tf_dy_dt: Callable[[tf.Tensor], tf.Tensor],
               tf_L_y0y1: Callable[[tf.Tensor, tf.Tensor], tf.Tensor],
               tf_dtype: type = tf.float64,
               use_tf_function: bool = _DEFAULT_USE_TF_FUNCTION):
    """Initializes the instance.

    Args:
      dim_y: state-space dimension.
      with_timings: whether callbacks should record timing measurements.
      tf_dy_dt: tf.Tensor -> tf.Tensor state-space-velocity function,
        as a function of state-space position.
      tf_L_y0y1: (tf.Tensor, tf.Tensor) -> tf.Tensor 'loss' as a function
        of initial and final state-space position.
      tf_dtype: Numerical type to use as dtype= for the calculation.
      use_tf_function: whether to wrap TensorFlow functions into @tf.function.
    """
    self._dim_y = dim_y
    self._tf_dy_dt = tf_dy_dt
    self._tf_L_y0y1 = tf_L_y0y1
    self._tf_dtype = tf_dtype
    self._use_tf_function = use_tf_function
    self._with_timings = with_timings
    # Timings
    self._t_numpy_dy_dt = []
    self._t_numpy_back_ode = []
    self._t_numpy_back2_ode = []
    self._t_numpy_dp_back_ode = []
    #
    if with_timings:
      def numpy_dy_dt(ys):
        t0 = time.monotonic()
        result = tf_dy_dt(tf.constant(ys, dtype=tf_dtype)).numpy()
        self._t_numpy_dy_dt.append(time.monotonic() - t0)
        return result
    else:
      def numpy_dy_dt(ys):
        return tf_dy_dt(tf.constant(ys, dtype=tf_dtype)).numpy()
    self.numpy_dy_dt = numpy_dy_dt
    #
    def tf_L_y01(tf_y01):
      y0, y1 = tf.unstack(tf.reshape(tf_y01, (2, -1)))
      return tf_L_y0y1(y0, y1)
    self._tf_L_y01 = tf_L_y01
    # Gradient and hessian of the loss, as compilation-cached callables:
    self._opt_tf_dL_dys_and_d2L_dys_2 = [None, None]

  @functools.cached_property
  def _loss_has_direct_y0_dependency(self):
    """Checks whether the loss has an explicit dependency on `y0`.

    If the TensorFlow-generated graph sees an unconnected gradient
    when backpropagating from the loss into the `y0` argument,
    this returns `False`.
    """
    tc_y0 = tf.constant([0.0] * self._dim_y, dtype=self._tf_dtype)
    tc_y1 = tf.constant([0.0] * self._dim_y, dtype=self._tf_dtype)
    tape_for_checking_y0_dependency = tf.GradientTape()
    with tape_for_checking_y0_dependency:
      tape_for_checking_y0_dependency.watch(tc_y0)
      t_loss_for_checking_y0_dependency = self._tf_L_y0y1(tc_y0, tc_y1)
      dL_dy0_or_None = (
          tape_for_checking_y0_dependency.gradient(
              t_loss_for_checking_y0_dependency, tc_y0,
              unconnected_gradients=tf.UnconnectedGradients.NONE))
    return dL_dy0_or_None is not None

  @functools.cached_property
  def _tf_back_ode(self):
    """The backpropagation-extended ODE."""
    return tf_backprop_ode(self._tf_dy_dt,
                           use_tf_function=self._use_tf_function)

  @functools.cached_property
  def _numpy_back_ode(self):
    """NumPy wrapper for tf_back_ode()."""
    tf_dtype = self._tf_dtype
    tf_back_ode = self._tf_back_ode.get_concrete_function(
        tf.zeros(2 * self._dim_y, dtype=tf_dtype))
    if self._with_timings:
      def fn_ydot(yexts):
        t0 = time.monotonic()
        result = tf_back_ode(tf.constant(yexts, dtype=tf_dtype)).numpy()
        self._t_numpy_back_ode.append(time.monotonic() - t0)
        return result
    else:
      def fn_ydot(yexts):
        return tf_back_ode(tf.constant(yexts, dtype=tf_dtype)).numpy()
    return fn_ydot

  @functools.cached_property
  def _tf_back2_ode(self):
    """The twice-backpropagation-extended ODE."""
    return tf_backprop_ode(self._tf_back_ode,
                           use_tf_function=self._use_tf_function)

  @functools.cached_property
  def _numpy_back2_ode(self):
    """NumPy wrapper for tf_back2_ode()."""
    tf_dtype = self._tf_dtype
    tf_back2_ode = self._tf_back2_ode.get_concrete_function(
        tf.zeros(4 * self._dim_y, dtype=tf_dtype))
    if self._with_timings:
      def fn_ydot(ye2):
        t0 = time.monotonic()
        result = tf_back2_ode(tf.constant(ye2, dtype=tf_dtype)).numpy()
        self._t_numpy_back2_ode.append(time.monotonic() - t0)
        return result
    else:
      def fn_ydot(ye2):
        return tf_back2_ode(tf.constant(ye2, dtype=tf_dtype)).numpy()
    return fn_ydot

  @functools.cached_property
  def _tf_dp_back_ode(self):
    """The differential-programming backpropagation-extended ODE."""
    return tf_dp_backprop_ode(self._tf_dy_dt,
                              self._dim_y,
                              use_tf_function=self._use_tf_function)

  def _numpy_dp_back_ode(self, include_sF_term):
    """NumPy wrapper for tf_dp_back_ode()."""
    tf_dtype = self._tf_dtype
    tf_dp_back_ode = self._tf_dp_back_ode.get_concrete_function(
        include_sF_term,
        tf.zeros(self._dim_y * (2 + self._dim_y),
                 dtype=tf_dtype))
    if self._with_timings:
      def fn_ydot(ye):
        t0 = time.monotonic()
        result = tf_dp_back_ode(tf.constant(ye, dtype=tf_dtype)).numpy()
        self._t_numpy_dp_back_ode.append(time.monotonic() - t0)
        return result
    else:
      def fn_ydot(ye):
        return tf_dp_back_ode(tf.constant(ye, dtype=tf_dtype)).numpy()
    return fn_ydot

  @functools.cached_property
  def _numpy_dp_back_ode_with_sF_term(self):
    """NumPy wrapper for tf_dp_back_ode(), including the s_i*F_i,jk-term."""
    return self._numpy_dp_back_ode(True)

  @functools.cached_property
  def _numpy_dp_back_ode_without_sF_term(self):
    """NumPy wrapper for tf_dp_back_ode(), without the s_i*F_i,jk-term."""
    return self._numpy_dp_back_ode(False)

  def collect_timers(self):
    """Resets and collects timers."""
    result = (
        self._t_numpy_dy_dt,
        self._t_numpy_back_ode,
        self._t_numpy_back2_ode,
        self._t_numpy_dp_back_ode)
    self._t_numpy_dy_dt = []
    self._t_numpy_back_ode = []
    self._t_numpy_back2_ode = []
    self._t_numpy_dp_back_ode = []
    return result

  def backprop(
      self,
      y0: numpy.typing.ArrayLike,
      t0_to_t1: numpy.typing.ArrayLike,
      *,
      odeint: Callable = scipy_odeint,
      odeint_args=(),
      odeint_kwargs=(),
      symmetrize_hessian_rtol_atol=None,
      want_order: int = 2,
      use_reconstructed_y0=False) -> tuple[numpy.ndarray,
                                           numbers.Real,
                                           Optional[numpy.ndarray],
                                           Optional[numpy.ndarray]]:
    """Computes the loss-value, and optionally its gradient and hessian.

    Args:
      y0: array-like real vector, the starting position.
      t0_to_t1: array-like real vector, initial and final time.
      odeint: Callable to use for ODE-integration.
        Must have same calling signature as the default,
        which is `scipy_odeint`.
      odeint_args: Extra arguments to provide to `odeint` for
        each ODE-integration.
      odeint_kwargs: Extra keyword arguments to provide to `odeint` for
        each ODE-integration, will get converted to dict().
      symmetrize_hessian_rtol_atol: Optional pair `(rtol, atol)`. If absent,
        the un-symmetrized hessian will be returned. If present,
        the discrepancy between the computed hessian and its transpose
        is checked against these relative/absolute tolerance thresholds,
        and the symmetrized hessian is returned.
      want_order: If 0, only the function's value will be computed.
        If 1, the gradient will also be computed and returned.
        If 2, the hessian will be added.
      use_reconstructed_y0: Whether backpropagation-of-backpropagation
        should use the numerically-noisy reconstructed starting position y0
        from the first backpropagation. This parameter only exists to
        gauge the impact of this improvement vs. what autogenerated
        code that does not know about this optimization would do.

    Returns:
      A 4-tuple `(y1, val_loss, opt_grad, opt_hessian)` of numerical data,
      where `y1` is the ODE-integration final-state vector as a numpy.ndarray,
      `val_loss` is the corresponding value of the loss-function,
      `opt_grad` is `None` or the gradient as a numpy.ndarray,
      depending on `want_order`, and `opt_hessian` is `None` or the hessian
      as a numpy.ndarray, depending on `want_order`.

    Raises:
      ValueError, if symmetrization was asked for and the Hessian's degree
      of asymmetry violates thresholds.
    """
    if not 0 <= want_order <= 2:
      raise ValueError(f'Invalid {want_order=}')
    y0 = numpy.asarray(y0, dtype=self._tf_dtype.as_numpy_dtype())
    if y0.size != self._dim_y:
      raise ValueError(
          f'Expected y0 to have shape [{self._dim_y}], got: {list(y0.shape)}')
    t0_to_t1 = numpy.asarray(t0_to_t1)
    odeint_kwargs = dict(odeint_kwargs)
    dim = y0.size
    dim_zeros = numpy.zeros_like(y0)
    #
    # Forward-propagate ODE.
    #
    y1 = odeint(self.numpy_dy_dt, t0_to_t1, y0, *odeint_args, **odeint_kwargs)
    tc_y0 = tf.constant(y0, dtype=self._tf_dtype)
    tc_y1 = tf.constant(y1, dtype=self._tf_dtype)
    T_val = self._tf_L_y0y1(tc_y0, tc_y1).numpy()
    if want_order == 0:
      # We only want the function value.
      return y1, T_val, None, None
    #
    # Backprop ODE to get d {loss T} / d {y0}.
    #
    tc_y01 = tf.concat([tc_y0, tc_y1], axis=0)
    # Let TensorFlow work out the gradient and hessian w.r.t. inputs
    # of the loss-function, or take cached callables if this was already
    # done. Note that if we ask for a hessian and an earlier calculation
    # done on the same instance compiled the gradient-function only,
    # we redo that compilation. This little waste of effort is generally benign.
    opt_tf_dL_dys_and_d2L_dys_2 = self._opt_tf_dL_dys_and_d2L_dys_2
    if want_order >= 2 and opt_tf_dL_dys_and_d2L_dys_2[1] is None:
      opt_tf_dL_dys_and_d2L_dys_2[:] = tf_grad_hessian(self._tf_L_y01,
                                                       want_hessian=True)
    elif want_order >= 1 and opt_tf_dL_dys_and_d2L_dys_2[0] is None:
      opt_tf_dL_dys_and_d2L_dys_2[:] = tf_grad_hessian(self._tf_L_y01,
                                                       want_hessian=False)
    # pylint:disable=not-callable
    # We do know that these actually are callable now.
    opt_tf_dL_dys, opt_tf_d2L_dys_2 = opt_tf_dL_dys_and_d2L_dys_2
    sL_y01 = opt_tf_dL_dys(tc_y01).numpy()
    # From here on, variable naming and also tags `F{n}` align
    # with the text of the paper.
    s_T_y_start, s_T_y_final = sL_y01.reshape(2, -1)  # F3, F4
    obp1_start = numpy.concatenate([y1, s_T_y_final], axis=0)  # F5
    # The full vector for step F7 in the paper.
    # Retaining this allows us to do experiments that illustrate
    # the impact on result-quality of starting the 2nd
    # ODE-backpropagation from an unnecessarily noisy starting point.
    s_T_y_start_via_y_final_full = odeint(  # F6
        self._numpy_back_ode,
        t0_to_t1[::-1],  # Reversed!
        obp1_start,
        *odeint_args, **odeint_kwargs)
    s_T_y_start_via_y_final = s_T_y_start_via_y_final_full[dim:]
    s_T_y_start_total = s_T_y_start_via_y_final + s_T_y_start
    if want_order == 1:
      # We only want the function value and sensitivity w.r.t. y0.
      return y1, T_val, s_T_y_start_total, None
    #
    # Start of the actual backpropagation of the Hessian.
    #
    # The paper discusses computing an individual
    # row of the hessian. Here, we then have to assemble these rows
    # into a matrix.
    #
    result_hessian = numpy.zeros([dim, dim], dtype=y0.dtype)
    d2L_dys_2 = opt_tf_d2L_dys_2(tc_y01).numpy()
    T00 = d2L_dys_2[:dim, :dim]
    T01 = d2L_dys_2[:dim, dim:]
    T11 = d2L_dys_2[dim:, dim:]
    #
    if use_reconstructed_y0:
      y0_for_back2 = s_T_y_start_via_y_final_full[:dim]
    else:
      y0_for_back2 = y0
    for row_j in range(dim):
      onehot_j = numpy.arange(dim) == row_j
      zj_obp1_start = odeint(
          self._numpy_back2_ode,
          t0_to_t1,  # Reversed-reversed
          numpy.concatenate(
              [y0_for_back2,
               s_T_y_start_via_y_final,
               dim_zeros,
               onehot_j],
              axis=0),
          *odeint_args, **odeint_kwargs)[2*dim:]
      zj_s_T_y_final = zj_obp1_start[dim:]
      zj_y_final = (
          zj_obp1_start[:dim] +
          # Paper:
          ## # from F4
          ## &es(T11(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
          ##     z_s_T_y_final[:] @ b -> a) +
          # Python variant:
          T11.dot(zj_s_T_y_final) +
          # Paper:
          ## # from F3
          ## &es(T01(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
          ##     z_s_T_y_start[:] @ b -> a))
          # Python variant, using `zj_s_T_y_start = onehot_j`:
          T01[row_j, :])
      result_hessian[row_j, :] = (
          # Paper:
          ## # from F3
          ## &es(T00(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
          ##     z_s_T_y_start @ a -> b) +
          # Python variant, using `zj_s_T_y_start = onehot_j`:
          T00[row_j, :] +
          # Paper:
          ## # from F4
          ## &es(T01(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
          ##      z_s_T_y_start @ a -> b) +
          # Python variant:
          T01.dot(zj_s_T_y_final) +
          # Paper: ODE(...)
          odeint(
              self._numpy_back_ode,
              t0_to_t1[::-1],  # Reversed!
              numpy.concatenate([y1, zj_y_final], axis=0),
              *odeint_args, **odeint_kwargs)[dim:])
    opt_symmetrized_hessian = _check_and_symmetrize(
        result_hessian, symmetrize_hessian_rtol_atol)
    if opt_symmetrized_hessian is None:
      raise ValueError('Hessian violates symmetry expectations '
                       '(likely due to numerical noise).')
    return (y1, T_val,
            s_T_y_start_total,
            opt_symmetrized_hessian)

  def dp_backprop(self,
                  y0: numpy.typing.ArrayLike,
                  t0_to_t1: numpy.typing.ArrayLike,
                  *,
                  odeint: Callable = scipy_odeint,
                  odeint_args=(),
                  odeint_kwargs=(),
                  include_hessian_d2ydot_dy2_term: bool = True):
    """ODE-backpropagates a hessian via 'differential programming'.

    Args:
      y0: array-like real vector, the starting position.
      t0_to_t1: array-like real vector, initial and final time.
      odeint: Callable to use for ODE-integration.
        Must have same calling signature as the default,
        which is `scipy_odeint`.
      odeint_args: Extra arguments to provide to `odeint` for
        each ODE-integration.
      odeint_kwargs: Extra keyword arguments to provide to `odeint` for
        each ODE-integration, will get converted to dict().
      include_hessian_d2ydot_dy2_term: whether the s_i F_i,kl term should
        be included in the calculation. When backpropagating
        a hessian around a critical point, the F_i,kl factor
        multiplies a zero, and so we can skip this computation.
    Returns:
      A 4-tuple `(y1, val_loss, grad, hessian)` of numerical data,
      where `y1` is the ODE-integration final-state vector as a numpy.ndarray,
      `val_loss` is the corresponding value of the loss-function,
      `grad` is the gradient as a numpy.ndarray, and
      `opt_hessian` is the hessian as a numpy.ndarray.

    Raises:
      NotImplementedError, if the loss has an actual dependency on the
      initial-state. The version of this code accompanying the publication
      illustrates the value of having a formalism to keep track of
      complicated dependencies via the generic `backprop` method, but
      tries to keep the corresponding complication out of the discussion of
      dynamic 'differential programming'.
    """
    if self._loss_has_direct_y0_dependency:
      raise NotImplementedError('Loss has a dependency on initial-state.')
    t0_to_t1 = numpy.asarray(t0_to_t1)
    odeint_kwargs = dict(odeint_kwargs)
    dim = self._dim_y
    y1 = odeint(self.numpy_dy_dt, t0_to_t1, y0, *odeint_args, **odeint_kwargs)
    tc_y01 = tf.concat([tf.constant(y0, dtype=self._tf_dtype),
                        tf.constant(y1, dtype=self._tf_dtype)], axis=0)
    loss = self._tf_L_y01(tc_y01).numpy()
    opt_tf_dL_dys_and_d2L_dys_2 = self._opt_tf_dL_dys_and_d2L_dys_2
    if opt_tf_dL_dys_and_d2L_dys_2[1] is None:
      opt_tf_dL_dys_and_d2L_dys_2[:] = tf_grad_hessian(self._tf_L_y01,
                                                       want_hessian=True)
    # pylint:disable=not-callable
    # We do know that these actually are callable now.
    opt_tf_dL_dys, opt_tf_d2L_dys_2 = opt_tf_dL_dys_and_d2L_dys_2
    d2L_dys_2 = opt_tf_d2L_dys_2(tc_y01).numpy()
    T1 = opt_tf_dL_dys(tc_y01).numpy()[dim:]
    T11 = d2L_dys_2[dim:, dim:]
    y0_ext_re = odeint(
        self._numpy_dp_back_ode_with_sF_term if include_hessian_d2ydot_dy2_term
        else self._numpy_dp_back_ode_without_sF_term,
        t0_to_t1[::-1],
        numpy.concatenate([y1, T1, T11.ravel()], axis=0),
        *odeint_args, **odeint_kwargs)
    return (y1,
            loss,
            y0_ext_re[dim : 2 * dim],
            y0_ext_re[2 * dim:].reshape(dim, dim))


==> anc/ode/ode_hessian.tcd <==
    hessian_row_j = ^(
      ydot{}, y_start[:], t_final[],  # F1
      y_final[:] = ODE(ydot{}=ydot, # F2
                       y[:]=y_start[:],
                       t0[]=0,
                       t1[]=t_final[])[:],
      # Value for which we obtain the Hessian - not needed here:
      # T_val = T(pos0[:]=y_start[:], pos1[:]=y_end[:])
      s_T_y_start[:] = T0(pos0[:]=y_start[:], pos1[:]=y_final[:]),  # F3
      s_T_y_final[:] = T1(pos0[:]=y_start[:], pos1[:]=y_final[:]),  # F4
      obp1_start[:] = &concat(0, y_final[:], s_T_y_final[:])[:],  # F5
      ydot2{} = OBP(ydot{}=ydot),
      s_T_y_start_via_y_final[:] = ODE(ydot{}=ydot2, # F6
                                       y[:]=obp1_start,
                                       t0[]=t_final[], t1[]=0)[dim:],
      # The j-th entry of the gradient of T_val.
      # Not needed, but shown to document structural dependency.
      # grad_T_val_entry_j[] = (
      #  [s_T_y_start[:] + s_T_y_start_via_y_final[:]][j]),  # F7
      onehot_j[:] = &onehot(j, dim),
      # We want to know the sensitivity of grad_T_val_entry_j[] on
      # y0. Subsequently, let zj_{X} be the sensitivity of this quantity
      # on the corresponding intermediate quantity {X}.
      # Processing dependencies of intermediate quantities in reverse,
      # obp1_start, then s_T_y_final, s_T_y_start, finally y_final:
      z_obp1_start = ODE(ydot{}=OBP(ydot{}=ydot2),
                         y[:]=&concat(0,
                                      y_start[:],
                                      s_T_y_start_via_y_final[:],
                                      &zeros(dim),
                                      onehot_j))[2*dim:],
      z_s_T_y_final[:] = z_obp1_start[dim:],  # from F5
      z_s_T_y_start[:] = onehot_j[:],  # from F7
      z_y_final[:] = (
        # from F5
        z_obp1_start[:dim] +
        # from F4
        &es(T11(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
            z_s_T_y_final[:] @ b -> a) +
        # from F3
        &es(T01(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
            z_s_T_y_start[:] @ b -> a))
      ) ->
      # The result is "z_y_start[:]", i.e. grad_T_val[j, d y_start[:]].
      ( # from F3
        &es(T00(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
            z_s_T_y_start @ a -> b) +
        # from F4
        &es(T01(pos0[:]=y_start[:], pos1[:]=y_final[:]) @ a, b;
             z_s_T_y_start @ a -> b) +
        # from F2
        ODE(ydot{}=ydot2,
            y[:]=&concat(0, y_final[:], z_y_final[:])[:],
            t0[]=t_final[],
            t1[]=0)[dim:])


==> anc/ode/ode_hessian_test.py <==
"""Basic tests for ODE-hessian code.

These tests cover basic functionality.
"""

import unittest

import numpy
import ode_hessian
import tensorflow as tf


def _tc(x):
  return tf.constant(x, dtype=tf.float64)


def _tf_sir_dy_dt(t_ys):
  # A SIR model for spread of an infectious disease.
  beta, gamma = 5, 1.25
  t_s, t_i, t_r = tf.unstack(t_ys)
  del t_r  # Unused.
  return tf.stack([
      -beta * t_i * t_s,
      beta * t_i * t_s - gamma * t_i,
      gamma * t_i], axis=0)


def _tf_sir_loss(t_ys_start, t_ys_final):
  del t_ys_start  # Unused.
  # In this example, we are going for 'recovered = 0.80' at-end.
  return tf.math.square(t_ys_final[2] - 0.8)


class HelpersTest(unittest.TestCase):
  """Basic tests for helper functions."""

  def test_maybe_tf_function(self):
    """Checks maybe_tf_function() behavior."""
    def f(x):
      return x
    self.assertIs(ode_hessian.maybe_tf_function(False)(f), f)
    self.assertIs(ode_hessian.maybe_tf_function(True), tf.function)

  def test_fd_grad(self):
    """Smoke-tests basic fd_grad behavior."""
    x0s = numpy.random.RandomState(seed=0).normal(size=(3, 10))
    fn_d4 = lambda v: ((v[:, numpy.newaxis] - x0s) ** 4).sum(axis=0)
    v0 = [1, 1.5, 1.7]
    grad_d4 = ode_hessian.fd_grad(fn_d4, v0)
    self.assertEqual(grad_d4.shape, (10, 3))
    self.assertTrue(
        numpy.allclose(
            grad_d4[1],
            [4 * (p-q)**3 for p, q in zip(v0, x0s[:, 1])],
            rtol=1e-3, atol=1e-3))

  def test_fd_hessian(self):
    """Smoke-tests basic fd_hessian behavior."""
    def fn(xs):
      return (xs[..., 0] + 2 * xs[..., 1])**2
    x0 = numpy.array([1.0, 10.0, 77.0])
    hessian = ode_hessian.fd_hessian(fn, x0)
    self.assertEqual(hessian.shape, (3, 3))
    self.assertTrue(
        numpy.allclose(
            hessian,
            [[2, 4, 0], [4, 8, 0], [0, 0, 0]],
            rtol=1e-3, atol=1e-3))

  def test_tf_jacobian(self):
    """Smoke-tests tf_jacobian behavior."""
    @tf.function
    def tf_f(t_xs):
      t_x0, t_x1, *_ = tf.unstack(t_xs)
      return tf.stack([2.5 * t_x1 + t_x0**2,
                       3 * t_x0**2 * t_x1 + 7,
                       t_x0 - t_x1
                       ], axis=0)
    tf_jf = ode_hessian.tf_jacobian(tf_f)
    jacobian = tf_jf(_tc([4.0, 5.0, 6.0, 2.0])).numpy()
    self.assertEqual(jacobian.shape, (3, 4))
    self.assertTrue(
        numpy.allclose(
            jacobian,
            [[8, 2.5, 0, 0],
             [120, 48, 0, 0],
             [1, -1, 0, 0]],
            rtol=1e-3, atol=1e-3))

  def test_tf_jac_vec(self):
    """Smoke-tests tf_jac_vec behavior."""
    @tf.function
    def tf_f(t_xs):
      t_x0, t_x1, *_ = tf.unstack(t_xs)
      return tf.stack([2.5 * t_x1 + t_x0**2,
                       3 * t_x0**2 * t_x1 + 7,
                       t_x0 - t_x1
                       ], axis=0)
    tf_jv = ode_hessian.tf_jac_vec(tf_f)
    jv = tf_jv(
        _tc([3.0, 5.0, 6.0, 2.0]),
        _tc([1, 2, 10])).numpy()
    self.assertEqual(jv.shape, (4,))
    self.assertTrue(
        numpy.allclose(jv, [196, 46.5, 0, 0], rtol=1e-3, atol=1e-3))

  def test_tf_grad(self):
    """Smoke-tests tf_grad behavior."""
    @tf.function
    def tf_f(t_xs):
      t_x0, t_x1, *_ = tf.unstack(t_xs)
      return 2 * t_x0 * t_x1**2 + 10
    tf_grad_f = ode_hessian.tf_grad(tf_f)
    grad_f = tf_grad_f(
        _tc([3.0, 5.0, 6.0])).numpy()
    self.assertEqual(grad_f.shape, (3,))
    self.assertTrue(
        numpy.allclose(grad_f, [50, 60, 0], rtol=1e-3, atol=1e-3))

  def test_tf_grad_hessian(self):
    """Smoke-tests tf_grad_hessian behavior."""
    @tf.function
    def tf_f(t_xs):
      t_x0, t_x1, *_ = tf.unstack(t_xs)
      return 2 * t_x0 * t_x1**2 + 10
    tf_grad_f, tf_hessian_f = ode_hessian.tf_grad_hessian(tf_f)
    grad_f = tf_grad_f(
        _tc([3.0, 5.0, 6.0])).numpy()
    self.assertEqual(grad_f.shape, (3,))
    self.assertTrue(
        numpy.allclose(grad_f, [50, 60, 0], rtol=1e-3, atol=1e-3))
    hessian_f = tf_hessian_f(_tc([3.0, 5.0, 6.0])).numpy()
    self.assertEqual(hessian_f.shape, (3, 3))
    self.assertTrue(
        numpy.allclose(hessian_f,
                       [[0, 20, 0],
                        [20, 12, 0],
                        [0, 0, 0]],
                       rtol=1e-3, atol=1e-3))

  def test_tf_backprop_ode(self):
    """Smoke-tests tf_backprop_ode behavior."""
    @tf.function
    def tf_dy_dt(t_ys):
      t_y0, t_y1, *_ = tf.unstack(t_ys)
      return tf.stack(
          [-t_y1, t_y0, t_y0 * t_y1, _tc(1)], axis=0)
    tf_dyext_dt = ode_hessian.tf_backprop_ode(tf_dy_dt, use_tf_function=False)
    d_dt_yext = tf_dyext_dt(
        _tc([2, 3, 1, 5, -1, -3, -6, -4])).numpy()
    self.assertTrue(
        numpy.allclose(d_dt_yext,
                       [-3, 2, 6, 1, 21, 11, 0, 0],
                       rtol=1e-3, atol=1e-3))

  def test_scipy_odeint(self):
    """Smoke-tests scipy_odeint behavior."""
    def f_dy_dt(ys):
      ret = numpy.zeros_like(ys)
      dist2 = ys.dot(ys)
      ret[0] = ys[1] / dist2
      ret[1] = -ys[0] / dist2
      return ret
    #
    ys_final = ode_hessian.scipy_odeint(
        f_dy_dt,
        (0, 2 * numpy.pi),
        [2, 0, 0, 0])
    ys_final_ivp = ode_hessian.scipy_odeint(
        f_dy_dt,
        (0, 2 * numpy.pi),
        [2, 0, 0, 0],
        method='DOP853')
    self.assertTrue(
        numpy.allclose(ys_final,
                       [0, -2, 0, 0],
                       rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(ys_final_ivp,
                       [0, -2, 0, 0],
                       rtol=1e-3, atol=1e-3))


class OBPTest(unittest.TestCase):
  """Basic tests for ODEBackpropProblem backpropagation."""

  def test_obp(self):
    """Smoke-tests ODEBackpropProblem.backprop() against finite differencing."""
    def tf_dy_dt(t_ys):
      t_y0, t_y1, t_y2 = tf.unstack(t_ys)
      # Some more or less generic 3d nonlinear dynamics.
      return tf.stack([
          _tc(2.0) * t_y0 * t_y1 * t_y1 - _tc(0.5) * t_y1 * t_y2,
          _tc(0.25) + t_y2 * t_y2 - _tc(0.75) * t_y1,
          _tc(1.25) * t_y2 * t_y0 * t_y0 - _tc(0.125) * t_y2 +
          _tc(0.125) * t_y1],
                      axis=0)
    def tf_loss(t_ys_start, t_ys_final):
      return tf.math.square(0.5 * t_ys_start[0] - t_ys_final[1])
    #
    t0_t1 = (5, 5.25)
    y0 = [1.0, 0.25, 0.75]
    obp = ode_hessian.ODEBackpropProblem(
        dim_y=3,
        tf_dy_dt=tf_dy_dt,
        tf_L_y0y1=tf_loss)
    backprop = obp.backprop(y0, t0_t1)
    y1, loss, grad_via_bp, hessian_via_bp = backprop
    del y1, loss  # Unused.
    # Evaluating the gradient and hessian with finite-differencing.
    def fn(ys):
      bp = obp.backprop(
          ys, t0_t1, want_order=0,
          odeint_kwargs=dict(rtol=1e-10, atol=1e-10))
      return bp[1]
    hessian_via_fd = ode_hessian.fd_hessian(fn, y0)
    grad_via_fd = ode_hessian.fd_grad(fn, y0)
    self.assertTrue(
        numpy.allclose(grad_via_fd, grad_via_bp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(hessian_via_fd, hessian_via_bp, rtol=1e-3, atol=1e-3))


class DifferentialProgrammingTest(unittest.TestCase):
  """Basic tests for ODEBackpropProblem differential programming."""

  def test_obp_dp(self):
    """Tests that ODEBackpropProblem.dp_backprop() agrees with .backprop()."""
    #
    t0_t1 = (0, 2.5)
    y0 = [0.99, 0.01, 0]
    obp = ode_hessian.ODEBackpropProblem(
        dim_y=3,
        tf_dy_dt=_tf_sir_dy_dt,
        tf_L_y0y1=_tf_sir_loss)
    dp_backprop = obp.dp_backprop(
        y0, t0_t1,
        odeint_kwargs=dict(rtol=1e-12, atol=1e-12),
        include_hessian_d2ydot_dy2_term=True)
    y1_via_dp, loss_via_dp, grad_via_dp, hessian_via_dp = dp_backprop
    backprop = obp.backprop(y0, t0_t1, want_order=2,
                            odeint_kwargs=dict(rtol=1e-12, atol=1e-12))
    y1, loss, grad, hessian = backprop
    self.assertTrue(
        numpy.allclose(y1, y1_via_dp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(loss, loss_via_dp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(grad, grad_via_dp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(hessian, hessian_via_dp, rtol=1e-3, atol=1e-3))

  def test_obp_dp_d2ydot_dy2(self):
    """Shows that ODEBackpropProblem.dp_backprop() needs the s_i F_i,kl term."""
    #
    t0_t1 = (0, 2.5)
    y0 = [0.99, 0.01, 0]
    obp = ode_hessian.ODEBackpropProblem(
        dim_y=3,
        tf_dy_dt=_tf_sir_dy_dt,
        tf_L_y0y1=_tf_sir_loss)
    dp_backprop = obp.dp_backprop(
        y0, t0_t1,
        odeint_kwargs=dict(rtol=1e-12, atol=1e-12),
        include_hessian_d2ydot_dy2_term=False)
    y1_via_dp, loss_via_dp, grad_via_dp, hessian_via_dp = dp_backprop
    backprop = obp.backprop(y0, t0_t1, want_order=2,
                            odeint_kwargs=dict(rtol=1e-12, atol=1e-12))
    y1, loss, grad, hessian = backprop
    self.assertTrue(
        numpy.allclose(y1, y1_via_dp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(loss, loss_via_dp, rtol=1e-3, atol=1e-3))
    self.assertTrue(
        numpy.allclose(grad, grad_via_dp, rtol=1e-3, atol=1e-3))
    self.assertFalse(
        numpy.allclose(hessian, hessian_via_dp, rtol=1e-3, atol=1e-3))


if __name__ == '__main__':
  unittest.main()

